Face Image Classification by Pooling Raw Features

We propose a very simple, efficient yet surprisingly effective feature extraction method for face recognition (about 20 lines of Matlab code), which is mainly inspired by spatial pyramid pooling in generic image classification. We show that features formed by simply pooling local patches over a multi-level pyramid, coupled with a linear classifier, can significantly outperform most recent face recognition methods. The simplicity of our feature extraction procedure is demonstrated by the fact that no learning is involved (except PCA whitening). We show that, multi-level spatial pooling and dense extraction of multi-scale patches play critical roles in face image classification. The extracted facial features can capture strong structural information of individual faces with no label information being used. We also find that, pre-processing on local image patches such as contrast normalization can have an important impact on the classification accuracy. In particular, on the challenging face recognition datasets of FERET and LFW-a, our method improves previous best results by more than 10% and 20%, respectively.

==> fea_pooling.m <==
function xp = fea_pooling(x, rfSize, eigvector, Pyramid)
% x: an n-by-n image
% rfSize: the patch size
% Pyramid: e.g., Pyramid = [1 1;2 2; 4 4; 6 6; 8 8; 10 10; 12 12; 15 15];
% eigvector: the pre-computed PCA projection matrix on training data
% xp: pooled feature
patches = im2col(x, [rfSize rfSize])';                          % row-wise patch vectors
prows = size(x,1)-rfSize+1; pcols = size(x,2)-rfSize+1;
                                                                % contrast normalization
patches = bsxfun(@rdivide, bsxfun(@minus, patches, mean(patches,2)),...
		  sqrt(var(patches,[],2)+10));
patches = patches*eigvector;                                    % applying PCA
patches = [ max(patches, 0), -min(patches, 0) ];                % fliping
patches = reshape(patches, prows, pcols, size(eigvector,2)*2);  % pooling
xp = [];
for lev = 1 : size(Pyramid,1);
    nRow = Pyramid(lev,1); nCol = Pyramid(lev,2);
    r_bin = round(prows/nRow); c_bin = round(pcols/nCol);
    for i_row = 1 : nRow
        for i_col = 1 : nCol
            r_bound = i_row*r_bin; c_bound = i_col*c_bin;
            if i_row == nRow, r_bound = prows;end
            if i_col == nCol, c_bound = pcols;end
            tem = max(max(patches(((i_row-1)*r_bin+1):r_bound,...
				((i_col-1)*c_bin+1):c_bound,:),[],1),[],2);
            xp = [xp, tem(:)'];
        end
    end
end

